Multi-Temporal Land Cover Classification with Sequential Recurrent Encoders

Earth observation (EO) sensors deliver data with daily or weekly temporal resolution. Most land use and land cover (LULC) approaches, however, expect cloud-free and mono-temporal observations. The increasing temporal capabilities of today's sensors enables the use of temporal, along with spectral and spatial features. Domains, such as speech recognition or neural machine translation, work with inherently temporal data and, today, achieve impressive results using sequential encoder-decoder structures. Inspired by these sequence-to-sequence models, we adapt an encoder structure with convolutional recurrent layers in order to approximate a phenological model for vegetation classes based on a temporal sequence of Sentinel 2 (S2) images. In our experiments, we visualize internal activations over a sequence of cloudy and non-cloudy images and find several recurrent cells, which reduce the input activity for cloudy observations. Hence, we assume that our network has learned cloud-filtering schemes solely from input data, which could alleviate the need for tedious cloud-filtering as a preprocessing step for many EO approaches. Moreover, using unfiltered temporal series of top-of-atmosphere (TOA) reflectance data, we achieved in our experiments state-of-the-art classification accuracies on a large number of crop classes with minimal preprocessing compared to other classification approaches.

==> bib/syncmendeley.sh <==
#!/bin/bash

thisdir="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"

rsync -v $library/IJGI2017.bib $thisdir/


==> images/confmat/copy_and_convert.sh <==
#!/bin/bash

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"

cp $HOME/projects/MTLCC/data/bavaria/models/fine_tuned/convlstm256/eval/2016/confusion_matrix.csv $DIR/lstmcm2016.csv
cp $HOME/projects/MTLCC/data/bavaria/models/fine_tuned/convlstm256/eval/2017/confusion_matrix.csv $DIR/lstmcm2017.csv

python $DIR/flat_confmat.py $DIR/lstmcm2016.csv $DIR/formatted_lstmcm2016.csv
python $DIR/flat_confmat.py $DIR/lstmcm2017.csv $DIR/formatted_lstmcm2017.csv

cp $HOME/projects/MTLCC/data/bavaria/models/fine_tuned/convgru256/eval/2016/confusion_matrix.csv $DIR/grucm2016.csv
cp $HOME/projects/MTLCC/data/bavaria/models/fine_tuned/convgru256/eval/2017/confusion_matrix.csv $DIR/grucm2017.csv

python $DIR/flat_confmat.py $DIR/grucm2016.csv $DIR/formatted_grucm2016.csv
python $DIR/flat_confmat.py $DIR/grucm2017.csv $DIR/formatted_grucm2017.csv


==> images/confmat/flat_confmat.py <==
import numpy as np
import csv
import argparse

parser = argparse.ArgumentParser(description='converts csv formated confusion matrix to tikz format')
parser.add_argument('input', type=str)
parser.add_argument('output', type=str)

args = parser.parse_args()


#filename= 'confusion_matrix.csv'
filename=args.input
#outfile="tikzconfmat.csv"
outfile = args.output

confmat = np.genfromtxt(filename, delimiter=',')[1:,:]

with open(filename,'r') as f:
    header = f.readline()

classes = header.replace('\n',"").split(', ')
with open("classes.txt","w") as f:
    f.write(",\n".join(["\classname{"+cl+"}" for cl in classes]))


precision = confmat/(confmat.sum(axis=0)+1e-10)
recall = confmat/(confmat.sum(axis=1)+1e-10)

outcsv = ""
rows,columns = confmat.shape
for c in range(columns):
    for r in range(rows):
        row="{r} {c} {absolute} {precision} {recall}".format(r=r+1,c=c+1,absolute=int(confmat[r,c]), precision=precision[r,c], recall=recall[r,c])
        outcsv+=row+"\n"

with open(outfile,"w") as f:
    f.write(outcsv)



==> tables/copy.sh <==
#!/bin/bash

model=$HOME/projects/MTLCC/data/bavaria/models/fine_tuned/

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"

cp $model/convlstm256/eval/2016/metrics.csv $DIR/lstm2016.csv
cp $model/convlstm256/eval/2017/metrics.csv $DIR/lstm2017.csv

cp $model/convgru256/eval/2016/metrics.csv $DIR/gru2016.csv
cp $model/convgru256/eval/2017/metrics.csv $DIR/gru2017.csv

python mergecsv.py lstm2016.csv lstm2017.csv lstm256.csv
python mergecsv.py gru2016.csv gru2017.csv gru256.csv


==> tables/mergecsv.py <==
import argparse
import pandas as pd

parser = argparse.ArgumentParser(description='merges csv tables')
parser.add_argument('inputa', type=str)
parser.add_argument('inputb', type=str)
parser.add_argument('output', type=str)

args = parser.parse_args()

a = pd.read_csv(args.inputa).set_index("name")
a["support"]=a["support"].map('{:.0f}'.format)
newcols = ["a"+col for col in a.columns]
a.columns=newcols

b = pd.read_csv(args.inputb).set_index("name")
b["support"]=b["support"].map('{:.0f}'.format)
newcols = ["b"+col for col in b.columns]
b.columns=newcols

result = pd.concat([a,b],axis=1)
result.to_csv(args.output,sep=",")




